A codimension formula for intrinsic perturbation of $A$-hypergeometric series

We study the canonical formal solution space of a homogeneous $A$-hypergeometric system in a generic direction. We present as a finite-dimensional cokernel the quotient of that space by the span of the series obtained by intrinsic perturbation, taken over all exponents occurring in that space and all ordered negative support families, and we compute the codimension of that span. We show that the presentation and the codimension transfer to the holomorphic solutions on a common nonsingular domain. We apply these results, for every integer $q\geq 1$, to a homogeneous $A$-hypergeometric system of lattice rank 2 with $5q$ columns. We show that the canonical formal solution space of this system has dimension $12q^2$ and that the span of the series obtained by intrinsic perturbation has codimension exactly $\lceil 3q^2/4\rceil$ in that space.

==> anc/CLEAN_RUN.txt <==
ANCILLARY CLEAN RUN

Timestamp: 2026-10-12T05:45:00+09:00
Host OS: Microsoft Windows 11 Build 26200 (amd64)
Container runtime: Docker client 29.1.2, server 29.1.2

Software versions
- SageMath 10.9
- Z3 4.15.3
- Macaulay2 1.26.06

Scope
The four public verification scripts in anc/ were run in recorded local container environments.
This archive does not contain the container recipes, so it does not by itself reconstruct those environments; the run assumes executables of the recorded versions on PATH.
The computations for the family of lattice rank 2 cover only q = 1, 2, 3, and 4, and they compute local codimensions, not the codimension in the solution space.
For every integer q >= 1, Theorem 4.3 of the manuscript proves that the canonical formal solution space has dimension 12*q^2 and that the span of the series obtained by intrinsic perturbation has codimension exactly ceil(3*q^2/4) in that space; the finite computations for the family do not supply this proof.

Terminal results
- PASS verify_rank_two_solution_codimension.sage: twelve standard pairs, eleven distinct fake exponents, and formal solution-space codimension 1 after all exponents and both target ordered negative support families are included.
- PASS verify_fixed_rank_boundary.sage: defect lengths 1, 4, 9, and 16 and all-family local codimensions 1, 3, 7, and 12 for q = 1, 2, 3, and 4, together with the exact same-coset fake-exponent calculation.
- PASS verify_rank_two_solution_codimension.m2: twelve standard pairs, fake-indicial length twelve, target-component length two, and intrinsic coefficient codimension one.
- PASS verify_fixed_rank_boundary.m2: independent colengths 8 and 4 for q = 2 and 18 and 9 for q = 3, and all-family local codimensions 3 and 7.


Observed wall times with cached container images
- The four scripts in this directory, run one after another: 28 seconds.

SHA-256 checksums
4dbb4153cf93b526d22013604adc322128b8b5eadd8548be302e03bc2a812c66  README.md
3606386489843c6f5f4ece9db50abc7eb244883e5f94c4f6700a4a341d239e8e  run_all.sh
fbee2fb2d36e5d6d8543d2cc0b401923d61870e597326a37a648828c7e4c256c  verify_fixed_rank_boundary.m2
874419cf18e2c5776c985b6788d3eb27d67962ba8c31d2a2ec43d99fceb6992d  verify_fixed_rank_boundary.sage
0889861d81b2e26d2aa238e1f1f94a19c7de2f630ea70810ad84129c1982ee01  verify_rank_two_solution_codimension.m2
7867216621df9f1dbf2e4f94e8081b37d5aadd38ff55296ccd942c2c0e5ab1bb  verify_rank_two_solution_codimension.sage


==> anc/MANIFEST.sha256 <==
6831371226c37c1960d3a486379f057368691befbdc459124fd3a61f08dd2d00  CLEAN_RUN.txt
4dbb4153cf93b526d22013604adc322128b8b5eadd8548be302e03bc2a812c66  README.md
3606386489843c6f5f4ece9db50abc7eb244883e5f94c4f6700a4a341d239e8e  run_all.sh
fbee2fb2d36e5d6d8543d2cc0b401923d61870e597326a37a648828c7e4c256c  verify_fixed_rank_boundary.m2
874419cf18e2c5776c985b6788d3eb27d67962ba8c31d2a2ec43d99fceb6992d  verify_fixed_rank_boundary.sage
0889861d81b2e26d2aa238e1f1f94a19c7de2f630ea70810ad84129c1982ee01  verify_rank_two_solution_codimension.m2
7867216621df9f1dbf2e4f94e8081b37d5aadd38ff55296ccd942c2c0e5ab1bb  verify_rank_two_solution_codimension.sage


==> anc/README.md <==
# Verification supplement

This archive contains exact computational certificates for *A codimension formula for intrinsic perturbation of \(A\)-hypergeometric series*.
The companion paper *The obstruction to intrinsic perturbation for \(A\)-hypergeometric series* carries its own supplement, which covers the obstruction module and the examples.
The file `CLEAN_RUN.txt` records the software versions, the scope of the finite computations, and the results of a clean run.
The file `MANIFEST.sha256` records the SHA-256 digest of every other file in this directory.

## Requirements and complete run

The recorded environment uses SageMath 10.9 with Z3 4.15.3 and Macaulay2 1.26.06.
With `sage` and `M2` on `PATH`, run all four certificates from this directory as follows.

```sh
sh run_all.sh
```

The scripts can also be run separately.

```sh
sage verify_rank_two_solution_codimension.sage
M2 --script verify_rank_two_solution_codimension.m2
```

On a system with `sha256sum`, verify the distributed files as follows.

```sh
sha256sum -c MANIFEST.sha256
```

## Five-column rank 2 solution space

The certificates `verify_rank_two_solution_codimension.sage` and `verify_rank_two_solution_codimension.m2` check the five-column rank 2 example independently.
They compute twelve standard pairs, eleven distinct fake exponents, fake-indicial length 12, target local length 2, and intrinsic formal-solution codimension 1 after all fake exponents and both target ordered negative support families are included.

## Fixed-rank family

The SageMath certificate `verify_fixed_rank_boundary.sage` treats, for \(q=1,2,3,4\), the family of lattice rank 2 obtained by taking \(q\) copies of the rows of the Gale dual in the five-column example.
It checks the all-family local codimensions \(1,3,7,12\), which agree with \(\lceil3q^2/4\rceil\), and solves the same-coset fake-exponent equations without imposing a finite search bound.
The same certificate also checks lattice rank 2, normality of the affine semigroup generated by the reduced Gröbner basis vectors, connectedness of the column matroid, the realized negative supports and the distinguished collection, the two ideals \(J_{\mathcal N}^{\mathrm{amb}}\) and \(J_{\mathcal N}^{\mathrm{intr}}\), and the Hilbert series of the obstruction module
\[
u^q(1+u+\cdots+u^{q-1})^2,
\]
which belong to the companion paper.
It computes the full toric ideal directly for \(q\leq3\).
The independent Macaulay2 certificate `verify_fixed_rank_boundary.m2` checks that the all-family local codimensions are \(3,7\) for \(q=2,3\) and that the obstruction module has dimensions \(4,9\).

These finite calculations check the local codimensions for four values of \(q\).
**The scripts `verify_fixed_rank_boundary.sage` and `verify_fixed_rank_boundary.m2` do not compute the codimension in the solution space.**
For every integer \(q\geq1\), Theorem 4.3 of the manuscript proves that the canonical formal solution space has dimension \(12q^2\) and that the span of the series obtained by intrinsic perturbation has codimension exactly \(\lceil3q^2/4\rceil\) in that space.
The proof computes the local coefficient spaces at all eleven fake exponents and uses the ordering along each \(L\)-coset.
The two scripts do not compute the local coefficient spaces at all eleven fake exponents or the dimension of the canonical formal solution space.

All computations use exact arithmetic.
No finite computation in this supplement replaces an argument in the manuscript that is stated for arbitrary input or arbitrary \(q\).


==> anc/run_all.sh <==
#!/bin/sh
set -eu

for command_name in sage M2
do
	if ! command -v "$command_name" >/dev/null 2>&1
	then
		printf '%s\n' "missing required command: $command_name" >&2
		exit 127
	fi
done

for script in \
	verify_rank_two_solution_codimension.sage \
	verify_fixed_rank_boundary.sage
do
	sage "$script"
done

for script in \
	verify_rank_two_solution_codimension.m2 \
	verify_fixed_rank_boundary.m2
do
	M2 --script "$script"
done

printf '%s\n' 'ALL ANCILLARY CHECKS PASSED'


==> anc/verify_fixed_rank_boundary.m2 <==
-- Independent Macaulay2 audit for the fixed-rank obstruction family.
--
-- It checks q=2 and q=3 by direct polynomial colon computations, and it
-- also checks the all-family local codimension from the three linear forms.

verifyCheck = (label, condition) -> (
    if not condition then error("FAILED: " | label);
    print("PASS: " | label);
    );

print "=== Fixed-rank boundary verification ===";

R2 = QQ[a1,b1,c1,d1,e1,a2,b2,c2,d2,e2,
        MonomialOrder => GRevLex];
U2 = ideal(
    a1+b1+c1+d1+e1,
    2*a1+3*d1+3*e1,
    3*a1+3*b1+2*c1+3*e1,
    a2+b2+c2+d2+e2,
    2*a2+3*d2+3*e2,
    3*a2+3*b2+2*c2+3*e2,
    a2-a1,d2-d1
    );
cprod2 = c1*c2;
dprod2 = d1*d2;
bprod2 = b1*b2;
eprod2 = e1*e2;
M2 = ideal(cprod2,dprod2);
P2 = ideal(bprod2*dprod2,cprod2*eprod2);
left2 = trim((U2*M2+P2) : ideal(cprod2));
right2 = trim((U2+P2) : ideal(cprod2));

S2 = QQ[x,y,MonomialOrder => GRevLex];
lambda2 = 2*x+3*y;
mu2 = 3*x+y;
z2 = x+y;
phi2 = map(S2,R2,{
    3*x,lambda2,-3*z2,z2,-mu2,
    3*x,lambda2,-3*z2,z2,-mu2
    });
leftImage2 = trim phi2 left2;
rightImage2 = trim phi2 right2;
expectedLeft2 = trim ideal(mu2^2,lambda2^2*z2^2);
expectedRight2 = trim ideal(lambda2^2,mu2^2);
singleton2 = trim ideal(z2^2,mu2^2);
allIntrinsic2 = trim intersect(expectedRight2,singleton2);
threePowers2 = trim ideal(lambda2^2,z2^2,mu2^2);

verifyCheck("q=2 left image under the Gale map",
    leftImage2 == expectedLeft2);
verifyCheck("q=2 right image under the Gale map",
    rightImage2 == expectedRight2);
verifyCheck("q=2 colengths are 8 and 4",
    degree(S2/leftImage2) == 8 and degree(S2/rightImage2) == 4);
verifyCheck("q=2 all-family local codimension is 3",
    degree(S2/threePowers2) == 3 and
    degree(S2/expectedLeft2)-degree(S2/allIntrinsic2) == 3);
verifyCheck("q=2 defect Hilbert series is u^2+2u^3+u^4",
    hilbertFunction(0,S2/leftImage2)-hilbertFunction(0,S2/rightImage2) == 0 and
    hilbertFunction(1,S2/leftImage2)-hilbertFunction(1,S2/rightImage2) == 0 and
    hilbertFunction(2,S2/leftImage2)-hilbertFunction(2,S2/rightImage2) == 1 and
    hilbertFunction(3,S2/leftImage2)-hilbertFunction(3,S2/rightImage2) == 2 and
    hilbertFunction(4,S2/leftImage2)-hilbertFunction(4,S2/rightImage2) == 1 and
    hilbertFunction(5,S2/leftImage2)-hilbertFunction(5,S2/rightImage2) == 0);

R3 = QQ[A1,B1,C1,D1,E1,A2,B2,C2,D2,E2,
        A3,B3,C3,D3,E3,MonomialOrder => GRevLex];
U3 = ideal(
    A1+B1+C1+D1+E1,
    2*A1+3*D1+3*E1,
    3*A1+3*B1+2*C1+3*E1,
    A2+B2+C2+D2+E2,
    2*A2+3*D2+3*E2,
    3*A2+3*B2+2*C2+3*E2,
    A3+B3+C3+D3+E3,
    2*A3+3*D3+3*E3,
    3*A3+3*B3+2*C3+3*E3,
    A2-A1,D2-D1,A3-A1,D3-D1
    );
Cprod3 = C1*C2*C3;
Dprod3 = D1*D2*D3;
Bprod3 = B1*B2*B3;
Eprod3 = E1*E2*E3;
M3 = ideal(Cprod3,Dprod3);
P3 = ideal(Bprod3*Dprod3,Cprod3*Eprod3);
left3 = trim((U3*M3+P3) : ideal(Cprod3));
right3 = trim((U3+P3) : ideal(Cprod3));

S3 = QQ[X,Y,MonomialOrder => GRevLex];
lambda3 = 2*X+3*Y;
mu3 = 3*X+Y;
z3 = X+Y;
phi3 = map(S3,R3,{
    3*X,lambda3,-3*z3,z3,-mu3,
    3*X,lambda3,-3*z3,z3,-mu3,
    3*X,lambda3,-3*z3,z3,-mu3
    });
leftImage3 = trim phi3 left3;
rightImage3 = trim phi3 right3;
expectedLeft3 = trim ideal(mu3^3,lambda3^3*z3^3);
expectedRight3 = trim ideal(lambda3^3,mu3^3);
singleton3 = trim ideal(z3^3,mu3^3);
allIntrinsic3 = trim intersect(expectedRight3,singleton3);
threePowers3 = trim ideal(lambda3^3,z3^3,mu3^3);

verifyCheck("q=3 left image under the Gale map",
    leftImage3 == expectedLeft3);
verifyCheck("q=3 right image under the Gale map",
    rightImage3 == expectedRight3);
verifyCheck("q=3 colengths are 18 and 9",
    degree(S3/leftImage3) == 18 and degree(S3/rightImage3) == 9);
verifyCheck("q=3 all-family local codimension is 7",
    degree(S3/threePowers3) == 7 and
    degree(S3/expectedLeft3)-degree(S3/allIntrinsic3) == 7);
verifyCheck("q=3 defect Hilbert series is u^3(1+u+u^2)^2",
    hilbertFunction(0,S3/leftImage3)-hilbertFunction(0,S3/rightImage3) == 0 and
    hilbertFunction(1,S3/leftImage3)-hilbertFunction(1,S3/rightImage3) == 0 and
    hilbertFunction(2,S3/leftImage3)-hilbertFunction(2,S3/rightImage3) == 0 and
    hilbertFunction(3,S3/leftImage3)-hilbertFunction(3,S3/rightImage3) == 1 and
    hilbertFunction(4,S3/leftImage3)-hilbertFunction(4,S3/rightImage3) == 2 and
    hilbertFunction(5,S3/leftImage3)-hilbertFunction(5,S3/rightImage3) == 3 and
    hilbertFunction(6,S3/leftImage3)-hilbertFunction(6,S3/rightImage3) == 2 and
    hilbertFunction(7,S3/leftImage3)-hilbertFunction(7,S3/rightImage3) == 1 and
    hilbertFunction(8,S3/leftImage3)-hilbertFunction(8,S3/rightImage3) == 0);

print "VERIFIED: fixed-rank defect lengths are 4 for q=2 and 9 for q=3,";
print "          and all-family local codimensions are 3 and 7.";


==> anc/verify_fixed_rank_boundary.sage <==
"""Exact finite audit for the fixed-rank obstruction family.

Run with SageMath 10.9 (Z3 4.15.3 is used for the integer feasibility checks):

    sage verify_fixed_rank_boundary.sage

The proofs for arbitrary q are the two-generator module presentation in
Theorem thm:fixed-rank-unbounded and the three-linear-form calculation in
Theorem thm:fixed-rank-unbounded-solution-codimension.  This certificate
checks q=1,2,3,4 independently by polynomial computations and checks the
same-coset fake-exponent equations over all integer pairs.  It does not
extrapolate the polynomial calculations from these four values.
"""

import z3


def repeated_gale_dual(blocks):
    """Return a Gale dual obtained by vertically repeating the five-row block."""
    base = matrix(ZZ, [
        [3, 0],
        [2, 3],
        [-3, -3],
        [1, 1],
        [-3, -1],
    ])
    return block_matrix(blocks, 1, [base for _ in range(blocks)])


def product(entries):
    """Return the product of a nonempty list of ring elements."""
    answer = entries[0].parent().one()
    for entry in entries:
        answer *= entry
    return answer


def support_at(B, v, point):
    """Return the one-based negative support at one lattice point."""
    shifted = v + B * vector(ZZ, point)
    return tuple(j + 1 for j, value in enumerate(shifted) if value < 0)


def verify_same_coset_fake_exponents():
    """Solve the fake-indicial equations in the lattice coset exactly."""
    p, r = z3.Ints("same_coset_p same_coset_r")
    b = 2 * p + 3 * r
    c = -3 * p - 3 * r - 1
    d = p + r
    e = -3 * p - r
    fake_conditions = z3.And(
        z3.Or(*[c == value for value in range(3)],
              *[e == value for value in range(3)]),
        z3.Or(*[b == value for value in range(3)], d == 0),
        z3.Or(b == 0, e == 0, e == 1),
    )
    solver = z3.Solver()
    solver.add(fake_conditions)
    solver.add(z3.Not(z3.Or(
        z3.And(p == 0, r == 0),
        z3.And(p == -3, r == 2),
    )))
    assert solver.check() == z3.unsat

    for expected in [(0, 0), (-3, 2)]:
        solver = z3.Solver()
        solver.add(fake_conditions, p == expected[0], r == expected[1])
        assert solver.check() == z3.sat


def verify_support_geometry(blocks, repeated_B):
    """Audit the realized negative supports, the distinguished collection, and their support fibers."""
    base_B = repeated_gale_dual(1)
    base_v = vector(ZZ, [-1, 0, -1, 0, 0])
    realized = []
    nonnegative_at_41 = []
    fiber_witnesses = {}
    for support_mask in range(1 << 5):
        p, r = z3.Ints(f"p_{blocks}_{support_mask} r_{blocks}_{support_mask}")
        solver = z3.Solver()
        for j in range(5):
            linear = int(base_B[j, 0]) * p + int(base_B[j, 1]) * r
            if support_mask & (1 << j):
                solver.add(linear <= -int(base_v[j]) - 1)
            else:
                solver.add(linear >= -int(base_v[j]))
        if solver.check() == z3.unsat:
            continue
        model = solver.model()
        point = tuple(
            model.eval(variable, model_completion=True).as_long()
            for variable in (p, r)
        )
        support = support_at(base_B, base_v, point)
        realized.append(support)
        fiber_witnesses[support] = point
        solver.push()
        solver.add(-p + 41 * r < 0)
        if solver.check() == z3.unsat:
            nonnegative_at_41.append(support)
        solver.pop()

    expected_realized = [
        (1, 3), (1, 4), (2, 4), (1, 2, 4),
        (3, 5), (1, 3, 5), (2, 3, 5), (2, 4, 5),
    ]
    expected_distinguished = [(1, 3), (1, 4), (1, 3, 5)]
    assert realized == expected_realized
    assert nonnegative_at_41 == expected_distinguished

    # The support fibers of the three members of the distinguished collection
    # lie in the saturated quadrant
    # p <= 0, r >= 0.
    for support in expected_distinguished:
        support_mask = sum(1 << (j - 1) for j in support)
        p, r = z3.Ints(f"contain_p_{blocks}_{support_mask} "
                       f"contain_r_{blocks}_{support_mask}")
        solver = z3.Solver()
        for j in range(5):
            linear = int(base_B[j, 0]) * p + int(base_B[j, 1]) * r
            if support_mask & (1 << j):
                solver.add(linear <= -int(base_v[j]) - 1)
            else:
                solver.add(linear >= -int(base_v[j]))
        solver.add(z3.Or(p > 0, r < 0))
        assert solver.check() == z3.unsat

    # These points have negative weight -p + alpha*r for every alpha > 39.
    negative_witnesses = {
        (2, 4): (1, -3),
        (1, 2, 4): (-39, -1),
        (3, 5): (1, 0),
        (2, 3, 5): (1, -1),
        (2, 4, 5): (1, -2),
    }
    for support, point in negative_witnesses.items():
        assert support_at(base_B, base_v, point) == support
        assert -point[0] + 39 * point[1] <= 0

    # Repeating B and v repeats each support in every coordinate block.
    repeated_v = vector(ZZ, list(base_v) * blocks)
    for support, point in fiber_witnesses.items():
        expected_repetition = tuple(
            5 * block + j
            for block in range(blocks)
            for j in support
        )
        assert support_at(repeated_B, repeated_v, point) == expected_repetition


def verify_toric_groebner_basis(blocks, A):
    """Check the repeated three-element toric Groebner basis."""
    weights = [20, 41, 18, 1, 30] * blocks
    names = [
        f"d{i + 1}_{j + 1}"
        for i in range(blocks)
        for j in range(5)
    ]
    ring = PolynomialRing(
        QQ,
        5 * blocks,
        names=names,
        order=TermOrder("wdeglex", weights),
    )
    variables = ring.gens()
    rows = [
        variables[5 * i:5 * i + 5]
        for i in range(blocks)
    ]
    D = [
        product([row[j] for row in rows])
        for j in range(5)
    ]
    expected = [
        D[2]^3 * D[4]^3 - D[0]^3 * D[1]^2 * D[3],
        D[1]^3 * D[3] - D[2]^3 * D[4],
        D[1] * D[4]^2 - D[0]^3,
    ]
    toric_ideal = ToricIdeal(A, polynomial_ring=ring)
    groebner_basis = list(toric_ideal.groebner_basis())
    assert ring.ideal(groebner_basis) == ring.ideal(expected)
    assert {f.lm() for f in groebner_basis} == {
        f.lm() for f in expected
    }


def verify_colons(blocks):
    """Check the images of both colon ideals and the defect Hilbert series."""
    B = repeated_gale_dual(blocks)
    verify_support_geometry(blocks, B)
    A = B.transpose().right_kernel().basis_matrix()
    assert A.nrows() == 5 * blocks - 2
    assert A.ncols() == 5 * blocks
    assert A * B == 0
    assert B.matrix_from_rows([1, 3]).determinant() == -1
    assert vector(ZZ, [1] * (5 * blocks)) in A.row_module()
    assert Matroid(matrix=A).is_connected()
    assert Matroid(matrix=B.transpose()).is_connected()
    semigroup_moves = [
        vector(ZZ, [-1, 0]),
        vector(ZZ, [0, 1]),
        vector(ZZ, [-1, 1]),
    ]
    assert semigroup_moves[2] == semigroup_moves[0] + semigroup_moves[1]
    assert abs(matrix(ZZ, semigroup_moves[:2]).determinant()) == 1

    # Computing the full toric ideal is independent of the colon computation.
    # The first three members audit the repeated Groebner basis.
    if blocks <= 3:
        verify_toric_groebner_basis(blocks, A)

    names = [
        f"t{i + 1}_{j + 1}"
        for i in range(blocks)
        for j in range(5)
    ]
    R = PolynomialRing(QQ, names, order="degrevlex")
    variables = R.gens()
    rows = [
        variables[5 * i:5 * i + 5]
        for i in range(blocks)
    ]
    T = [
        product([row[j] for row in rows])
        for j in range(5)
    ]

    euler_generators = [
        sum(A[i, j] * variables[j] for j in range(5 * blocks))
        for i in range(5 * blocks - 2)
    ]
    U = R.ideal(euler_generators)
    M = R.ideal(T[2], T[3])
    P = R.ideal(T[1] * T[3], T[2] * T[4])
    e = T[2]

    left_colon = (U * M + P).quotient(R.ideal(e))
    right_colon = (U + P).quotient(R.ideal(e))

    S = PolynomialRing(QQ, ["x", "y"], order="degrevlex")
    x, y = S.gens()
    lam = 2 * x + 3 * y
    mu = 3 * x + y
    z = x + y
    images = []
    for _ in range(blocks):
        images.extend([3 * x, lam, -3 * z, z, -mu])
    phi = R.hom(images, S)

    left_image = S.ideal([phi(g) for g in left_colon.gens()])
    right_image = S.ideal([phi(g) for g in right_colon.gens()])
    expected_left = S.ideal(mu^blocks, lam^blocks * z^blocks)
    expected_right = S.ideal(lam^blocks, mu^blocks)
    expected_annihilator = S.ideal(mu^blocks, z^blocks)
    all_intrinsic = expected_right.intersection(expected_annihilator)
    three_powers = S.ideal(lam^blocks, z^blocks, mu^blocks)

    assert left_image == expected_left
    assert right_image == expected_right
    assert expected_left.quotient(S.ideal(lam^blocks)) == expected_annihilator

    left_length = ZZ(
        S.ideal(expected_left.groebner_basis())._singular_().vdim()
    )
    right_length = ZZ(
        S.ideal(expected_right.groebner_basis())._singular_().vdim()
    )
    annihilator_length = ZZ(
        S.ideal(expected_annihilator.groebner_basis())._singular_().vdim()
    )
    all_intrinsic_length = ZZ(
        S.ideal(all_intrinsic.groebner_basis())._singular_().vdim()
    )
    three_powers_length = ZZ(
        S.ideal(three_powers.groebner_basis())._singular_().vdim()
    )
    expected_all_family_defect = (3 * blocks^2 + 3) // 4
    assert left_length == 2 * blocks^2
    assert right_length == blocks^2
    assert annihilator_length == blocks^2
    assert left_length - right_length == blocks^2
    assert three_powers_length == expected_all_family_defect
    assert left_length - all_intrinsic_length == three_powers_length

    hilbert_difference = (
        expected_left.hilbert_series()
        - expected_right.hilbert_series()
    )
    # Sage returns the Hilbert series as a polynomial in a default variable.
    h = hilbert_difference.parent().gen()
    expected_hilbert = h^blocks * sum(h^j for j in range(blocks))^2
    assert hilbert_difference == expected_hilbert

    print(
        "q=",
        blocks,
        "left_length=",
        left_length,
        "right_length=",
        right_length,
        "defect_length=",
        left_length - right_length,
        "all_family_local_codimension=",
        three_powers_length,
        "hilbert=",
        hilbert_difference,
    )


verify_same_coset_fake_exponents()

for q in range(1, 5):
    verify_colons(q)

print(
    "VERIFIED: fixed lattice rank two, connected column matroid, "
    "normality of the affine semigroup generated by reduced Groebner basis vectors, the support fibers indexed by the distinguished collection, "
    "defect Hilbert series u^q(1+u+...+u^(q-1))^2, "
    "all-family local codimension ceil(3*q^2/4), and the exact same-coset "
    "fake-exponent set {(0,0),(-3,2)} "
    "for q=1,2,3,4."
)


==> anc/verify_rank_two_solution_codimension.m2 <==
-- Independent computation of the fake indicial scheme in the rank 2 example.

verifyCheck = (label, condition) -> (
	if not condition then error("FAILED: " | label);
	print("PASS: " | label);
	);

R = QQ[d1,d2,d3,d4,d5,MonomialOrder => GRevLex];
f1 = d3^3*d5^3-d1^3*d2^2*d4;
f2 = d2^3*d4-d3^3*d5;
f3 = d2*d5^2-d1^3;
toricGenerators = ideal(f2,f3);
verifyCheck("third Groebner binomial follows from the complete intersection generators",
	f1 == d2^2*d4*f3-d5^2*f2);
verifyCheck("toric complete intersection has dimension three", dim(R/toricGenerators) == 3);
verifyCheck("toric complete intersection has degree twelve", degree(R/toricGenerators) == 12);
initialIdeal = monomialIdeal(d3^3*d5^3,d2^3*d4,d2*d5^2);
standardPairList = standardPairs initialIdeal;
verifyCheck("twelve standard pairs", #standardPairList == 12);
verifyCheck("initial ideal has degree twelve", degree(R/initialIdeal) == 12);

S = QQ[s1,s2,MonomialOrder => GRevLex];
falling = (value, exponent) -> product(0..exponent-1, k -> value-k);
theta2 = 2*s1+3*s2;
theta3 = -1-3*s1-3*s2;
theta4 = s1+s2;
theta5 = -3*s1-s2;
fakeIndicial = trim ideal(
	falling(theta3,3)*falling(theta5,3),
	falling(theta2,3)*theta4,
	theta2*falling(theta5,2)
	);
verifyCheck("fake indicial scheme has length twelve", degree(S/fakeIndicial) == 12);

targetComponent = trim ideal(3*s1+s2,(s1+s2)^2);
points = {
	{-1,2/3},
	{-2,4/3},
	{-3,2},
	{-1/7,3/7},
	{-2/7,6/7},
	{-5/7,8/7},
	{-4/7,5/7},
	{-3/7,2/7},
	{-6/7,4/7},
	{-1/2,1/2}
	};
decomposition = targetComponent;
for point in points do (
	pointIdeal := trim ideal(s1-point#0,s2-point#1);
	verifyCheck("listed point is reduced", degree(S/pointIdeal) == 1);
	decomposition = trim intersect(decomposition,pointIdeal);
	);
verifyCheck("target component has length two", degree(S/targetComponent) == 2);
verifyCheck("displayed primary decomposition", decomposition == fakeIndicial);

intrinsicTarget = ideal(s1,s2);
verifyCheck("intrinsic target space has dimension one", degree(S/intrinsicTarget) == 1);
verifyCheck("target coefficient defect has dimension one",
	degree(S/targetComponent)-degree(S/intrinsicTarget) == 1);

print "VERIFIED: the fake indicial scheme has eleven points and total length twelve.";
print "VERIFIED: only the fake exponent represented by (s1,s2)=(0,0) has multiplicity two, and its intrinsic coefficient image has codimension one.";


==> anc/verify_rank_two_solution_codimension.sage <==
"""Exact certificate for the formal solution-space codimension in the rank 2 example.

Run with the recorded SageMath and Z3 versions:

    sage verify_rank_two_solution_codimension.sage
"""

import z3


def falling(value, exponent):
	ans = value.parent().one()
	for k in range(exponent):
		ans *= value - k
	return ans


def product_of_variables(generators, indices):
	ans = generators[0].parent().one()
	for j in sorted(indices):
		ans *= generators[j - 1]
	return ans


def realized_negative_supports(B, exponent, label):
	realized = []
	for mask in range(1 << B.nrows()):
		p, q = z3.Ints(f"support_{label}_{mask}_p support_{label}_{mask}_q")
		solver = z3.Solver()
		for row in range(B.nrows()):
			is_negative = bool(mask & (1 << row))
			if exponent[row] not in ZZ:
				if is_negative:
					solver.add(z3.BoolVal(False))
				continue
			value = int(exponent[row]) + int(B[row, 0]) * p + int(B[row, 1]) * q
			if is_negative:
				solver.add(value <= -1)
			else:
				solver.add(value >= 0)
		if solver.check() == z3.sat:
			realized.append(frozenset(row + 1 for row in range(B.nrows()) if mask & (1 << row)))
	return realized


def ordered_subfamilies(distinguished, realized, initial_support):
	ordered = []
	for mask in range(1 << len(distinguished)):
		family = frozenset(distinguished[j] for j in range(len(distinguished)) if mask & (1 << j))
		if initial_support not in family:
			continue
		if all(J in family for I in family for J in realized if J.issubset(I)):
			ordered.append(family)
	return ordered


A = matrix(QQ, [
	[1, 1, 1, 1, 1],
	[2, 0, 0, 3, 3],
	[3, 3, 2, 0, 3],
])
B = matrix(QQ, [
	[3, 0],
	[2, 3],
	[-3, -3],
	[1, 1],
	[-3, -1],
])
beta = vector(QQ, [-2, -2, -5])
target_exponent = vector(QQ, [-1, 0, -1, 0, 0])

standard_pairs = [
	((0, 0, 0, 0, 0), (0, 3, 4)),
	((0, 0, 1, 0, 0), (0, 3, 4)),
	((0, 0, 2, 0, 0), (0, 3, 4)),
	((0, 0, 0, 0, 0), (0, 2, 3)),
	((0, 1, 0, 0, 0), (0, 2, 3)),
	((0, 2, 0, 0, 0), (0, 2, 3)),
	((0, 2, 0, 0, 1), (0, 2, 3)),
	((0, 1, 0, 0, 1), (0, 2, 3)),
	((0, 0, 0, 0, 1), (0, 2, 3)),
	((0, 0, 0, 0, 2), (0, 2, 3)),
	((0, 0, 0, 0, 0), (0, 1, 2)),
	((0, 0, 0, 0, 1), (0, 1, 2)),
]

fake_exponents = []
for a_tuple, sigma_tuple in standard_pairs:
	a = vector(QQ, a_tuple)
	sigma = list(sigma_tuple)
	outside = [j for j in range(A.ncols()) if j not in sigma]
	rhs = beta - sum((a[j] * A.column(j) for j in outside), A.column(0).parent().zero())
	coordinates = A.matrix_from_columns(sigma).solve_right(rhs)
	exponent = vector(QQ, A.ncols())
	for j in outside:
		exponent[j] = a[j]
	for j, value in zip(sigma, coordinates):
		exponent[j] = value
	assert A * exponent == beta
	fake_exponents.append(exponent)

unique_exponents = []
for exponent in fake_exponents:
	if exponent not in unique_exponents:
		unique_exponents.append(exponent)
assert len(fake_exponents) == 12
assert len(unique_exponents) == 11
assert fake_exponents.count(target_exponent) == 2

S = PolynomialRing(QQ, names=("s1", "s2"), order="degrevlex")
s1, s2 = S.gens()
theta = vector(S, target_exponent) + B.change_ring(S) * vector(S, [s1, s2])
fake_indicial = S.ideal(
	falling(theta[2], 3) * falling(theta[4], 3),
	falling(theta[1], 3) * theta[3],
	theta[1] * falling(theta[4], 2),
)
assert fake_indicial.vector_space_dimension() == 12

target_component = S.ideal(3*s1 + s2, (s1 + s2)^2)
component_intersection = target_component
for exponent in unique_exponents:
	coordinates = B.solve_right(exponent - target_exponent)
	assert all(generator(*coordinates) == 0 for generator in fake_indicial.gens())
	if coordinates == vector(QQ, [0, 0]):
		continue
	point_component = S.ideal(s1 - coordinates[0], s2 - coordinates[1])
	assert point_component.vector_space_dimension() == 1
	component_intersection = component_intersection.intersection(point_component)
assert target_component.vector_space_dimension() == 2
assert component_intersection == fake_indicial

support_data = {}
for index, exponent in enumerate(unique_exponents):
	realized = realized_negative_supports(B, exponent, index)
	initial_support = frozenset(
		row + 1 for row in range(A.ncols())
		if exponent[row] in ZZ and exponent[row] < 0
	)
	assert not any(support < initial_support for support in realized)
	support_data[tuple(exponent)] = (realized, initial_support)

target_realized, target_initial = support_data[tuple(target_exponent)]
expected_target_realized = {
	frozenset((1, 3)),
	frozenset((1, 4)),
	frozenset((2, 4)),
	frozenset((1, 2, 4)),
	frozenset((3, 5)),
	frozenset((1, 3, 5)),
	frozenset((2, 3, 5)),
	frozenset((2, 4, 5)),
}
target_distinguished = (
	frozenset((1, 3)),
	frozenset((1, 4)),
	frozenset((1, 3, 5)),
)
assert set(target_realized) == expected_target_realized
assert target_initial == frozenset((1, 3))
ordered = ordered_subfamilies(target_distinguished, target_realized, target_initial)
expected_ordered = {
	frozenset((frozenset((1, 3)),)),
	frozenset((frozenset((1, 3)), frozenset((1, 4)))),
}
assert set(ordered) == expected_ordered

linear_forms = list(B.change_ring(S) * vector(S, [s1, s2]))

def intrinsic_comparison_ideal(family):
	family = [set(support) for support in family]
	intersection = set.intersection(*family)
	outside = [set(support) for support in target_realized if frozenset(support) not in {frozenset(I) for I in family}]
	P = S.ideal([
		product_of_variables(linear_forms, (I | J) - intersection)
		for I in family for J in outside
	])
	m = product_of_variables(linear_forms, set(target_initial) - intersection)
	return P.quotient(S.ideal(m))


maximal = S.ideal(s1, s2)
for family in ordered:
	assert intrinsic_comparison_ideal(family) == maximal

T = PolynomialRing(QQ, names=("t1", "t2", "t3", "t4", "t5"), order="degrevlex")
t = T.gens()
U = T.ideal(list(A.change_ring(T) * vector(T, t)))

def boundary_ideals(family):
	family = [set(support) for support in family]
	intersection = set.intersection(*family)
	outside = [set(support) for support in target_realized if frozenset(support) not in {frozenset(I) for I in family}]
	M = T.ideal([product_of_variables(t, I - intersection) for I in family])
	P = T.ideal([
		product_of_variables(t, (I | J) - intersection)
		for I in family for J in outside
	])
	e = product_of_variables(t, set(target_initial) - intersection)
	return M, P, e


ordered_family = (frozenset((1, 3)), frozenset((1, 4)))
distinguished_family = target_distinguished
M_ordered, P_ordered, e_ordered = boundary_ideals(ordered_family)
M_distinguished, P_distinguished, e_distinguished = boundary_ideals(distinguished_family)
assert M_ordered == M_distinguished == T.ideal(t[2], t[3])
assert P_ordered == P_distinguished == T.ideal(t[1]*t[3], t[2]*t[4])
assert e_ordered == e_distinguished == t[2]

phi = T.hom(linear_forms, S)
ambient_target = S.ideal([phi(generator) for generator in (U*M_ordered + P_ordered).quotient(T.ideal(e_ordered)).gens()])
assert ambient_target == target_component
assert maximal.vector_space_dimension() == 1
assert ambient_target.vector_space_dimension() - maximal.vector_space_dimension() == 1

same_coset_pairs = []
for i in range(len(unique_exponents)):
	for j in range(i + 1, len(unique_exponents)):
		coordinates = B.solve_right(unique_exponents[j] - unique_exponents[i])
		if all(coordinate in ZZ for coordinate in coordinates):
			same_coset_pairs.append((i, j, tuple(coordinates)))
assert len(same_coset_pairs) == 1
assert set((tuple(unique_exponents[same_coset_pairs[0][0]]), tuple(unique_exponents[same_coset_pairs[0][1]]))) == {
	tuple(target_exponent),
	(-10, 0, 2, -1, 7),
}
assert B * vector(QQ, [1, -3]) == vector(QQ, [3, -7, 6, -2, 0])

pair_i, pair_j, pair_coordinates = same_coset_pairs[0]
if unique_exponents[pair_i] == target_exponent:
	target_to_other = vector(QQ, pair_coordinates)
else:
	target_to_other = -vector(QQ, pair_coordinates)
K.<sqrt_two> = QuadraticField(2)
alpha = 40 + sqrt_two
assert vector(K, [-1, alpha]).dot_product(target_to_other) == 3 + 2*alpha
assert vector(K, [-1, alpha]).dot_product(target_to_other) > 0

full_solution_dimension = fake_indicial.vector_space_dimension()
local_inverse_dimensions = {
	tuple(exponent): 2 if exponent == target_exponent else 1
	for exponent in unique_exponents
}
intrinsic_coefficient_dimensions = {tuple(exponent): 1 for exponent in unique_exponents}
local_quotient_dimensions = {
	exponent: local_inverse_dimensions[exponent] - intrinsic_coefficient_dimensions[exponent]
	for exponent in local_inverse_dimensions
}
assert sum(local_inverse_dimensions.values()) == 12
assert sum(intrinsic_coefficient_dimensions.values()) == 11
lower_bound = local_quotient_dimensions[tuple(target_exponent)]
upper_bound = sum(local_quotient_dimensions.values())
assert lower_bound == upper_bound == 1
formal_solution_codimension = lower_bound
intrinsic_image_dimension = full_solution_dimension - formal_solution_codimension
assert full_solution_dimension == 12
assert intrinsic_image_dimension == 11
assert formal_solution_codimension == 1

print("VERIFIED")
print("standard pairs =", len(fake_exponents))
print("distinct fake exponents =", len(unique_exponents))
print("fake indicial length =", full_solution_dimension)
print("target local length =", target_component.vector_space_dimension())
print("other local lengths = ten copies of 1")
print("target ordered negative support families =", len(ordered))
print("sum over least equivalence classes =", lower_bound)
print("sum over all fake exponents =", upper_bound)
print("intrinsic image dimension =", intrinsic_image_dimension)
print("formal solution-space codimension =", formal_solution_codimension)
print("missing leading logarithm vector =", tuple(B * vector(QQ, [1, -3])))

